Exploiting mesh structure to improve multigrid performance for saddle point problems

In recent years, solvers for finite-element discretizations of linear or linearized saddle-point problems, like the Stokes and Oseen equations, have become well established. There are two main classes of preconditioners for such systems: those based on block-factorization approach and those based on monolithic multigrid. Both classes of preconditioners have several critical choices to be made in their composition, such as the selection of a suitable relaxation scheme for monolithic multigrid. From existing studies, some insight can be gained as to what options are preferable in low-performance computing settings, but there are very few fair comparisons of these approaches in the literature, particularly for modern architectures, such as GPUs. In this paper, we perform a comparison between a block-triangular preconditioner and a monolithic multigrid method with the three most common choices of relaxation scheme - Braess-Sarazin, Vanka, and Schur-Uzawa. We develop a performant Vanka relaxation algorithm for structured-grid discretizations, which takes advantage of memory efficiencies in this setting. We detail the behavior of the various CUDA kernels for the multigrid relaxation schemes and evaluate their individual arithmetic intensity, performance, and runtime. Running a preconditioned FGMRES solver for the Stokes equations with these preconditioners allows us to compare their efficiency in a practical setting. We show monolithic multigrid can outperform block-triangular preconditioning, and that using Vanka or Braess-Sarazin relaxation is most efficient. Even though multigrid with Vanka relaxation exhibits reduced performance on the CPU (up to $100\%$ slower than Braess-Sarazin), it is able to outperform Braess-Sarazin by more than $20\%$ on the GPU, making it a competitive algorithm, especially given the high amount of algorithmic tuning needed for effective Braess-Sarazin relaxation.

==> figures/tikz/tikzpdf.py <==
#!/usr/bin/env python
"""
This script is used to compile a tikzpicture into a pdf
"""

__version__ = '0.1.0'

import argparse
import sys

import os
import sys
import time
import shutil

import tempfile
import subprocess

import re


class tikz(object):
    def __init__(self, tikzfile, preamblefile, datafile, watch, view, viewer):
        self.tikzfile = tikzfile
        self.preamblefile = preamblefile
        self.pdffile = os.path.splitext(tikzfile)[0] + '.pdf'
        self.view = view
        self.viewer = viewer

        self.tikzpicture = ''
        self.preamble = ''
        self.datafiles = []
        self.inputfiles = []

        if datafile is not None:
            try:
                with open(datafile, 'r') as f:
                    d = f.read().strip().split('\n')
                d = [dd.strip() for dd in d]
            except:
                print('missing data file')
            self.datafiles += d

        self.compile()

        if watch:
            files = [self.tikzfile]
            if preamblefile is not None:
                files.append(self.preamblefile)
            watcher = Watcher(files, self.compile)
            watcher.watch()

    def reset_data(self):
        self.tikzpicture = ''
        self.preamble = ''
        self.datafiles = []
        self.inputfiles = []

    def read_tikz(self):
        with open(self.tikzfile, 'r') as f:
            self.tikzpicture = f.read()

    def check_tikz_for_extras(self):
        r"""
        Check for
        %\usetikzlibrary{calc,decorations.pathreplacing,shapes.misc}
        at the start of the line
        """
        if not self.tikzpicture:
            return

        c = re.compile(r'^%(\\usetikzlibrary|\\usepackage|\\newcommand|\\renewcommand|\\pgfplotsset)')
        tikz = self.tikzpicture.split('\n')
        for t in tikz:
            result = c.match(t)
            if result:
                self.preamble += t[1:] + '\n'

    def check_tikz_for_extrafiles(self):
        r"""
        check for
        %extra: somefile.dat
        at the start of the line
        this will copy the data file into the compile directory
        %extra: somefile.dat, somepath/somefile.dat
        will copy the file somefile.dat to somepath/somefile.dat in the build directory
        """
        newdatafiles = []
        if not self.tikzpicture:
            return

        c1 = re.compile(r'^%extra:(.*),(.*)')
        c2 = re.compile(r'^%extra:(.*)')
        tikz = self.tikzpicture.split('\n')
        for t in tikz:
            result = c1.match(t)
            if not result:
                result = c2.match(t)
            if result:
                filename = result.group(1).strip()
                if len(result.groups())>1:
                    newfilename = result.group(2).strip()
                    newdatafiles.append((filename, newfilename))
                else:
                    newdatafiles.append(filename)
                if not os.path.isfile(filename):
                    raise ValueError(f'Expecting only filenames... ({filename})')
        self.datafiles += newdatafiles

    def check_tikz_for_input(self):
        r"""
        check for
        %\input{something}
        at the start of the line

        Since nesting inputs will not work, we look for this input in the comments.

        assumes one per \input
        assumes no subdirectory
        """
        newdatafiles = []
        if not self.tikzpicture:
            return

        c = re.compile(r'^%\\input{(.*)}')
        tikz = self.tikzpicture.split('\n')
        for t in tikz:
            result = c.match(t)
            if(result):
                filename = result.group(1)
                if '/' in filename:
                    raise ValueError('Expecting only filenames...')
                if ',' in filename:
                    raise ValueError('Expecting only one filename...')
                newdatafiles.append(filename.strip())
                self.preamble += result.group(0)[1:]
        self.datafiles += newdatafiles

    def read_preamble(self):
        if self.preamblefile is not None:
            with open(self.preamblefile, 'r') as f:
                self.preamble += f.read()

    def set_latex(self):

        self.latex = (r"""
\documentclass{article}
\usepackage{tikz}
\usetikzlibrary{3d}
\usetikzlibrary{calc,positioning}
\usepackage{pgfplots}
\pagestyle{empty}
\usepackage[active,tightpage]{preview}
\renewcommand\PreviewBbAdjust{0bp 0bp 0bp 0bp}
\PreviewEnvironment[]{tikzpicture}
\usepackage[T1]{fontenc}
"""
                      f"{self.preamble}\n"
                      r"\begin{document}"
                      f"{self.tikzpicture}\n"
                      r"""\end{document}""")

    def compile(self):
        self.reset_data()
        self.read_tikz()
        self.check_tikz_for_extras()
        self.check_tikz_for_input()
        self.check_tikz_for_extrafiles()
        self.read_preamble()
        self.set_latex()

        with tempfile.TemporaryDirectory() as d:
            texfile = os.path.join(d, "tikz.tex")

            # write latex
            with open(texfile, "w") as f:
                f.write(self.latex)

            # copy data
            for f in self.datafiles:
                if type(f) == tuple:
                    os.makedirs(os.path.join(d,os.path.dirname(f[1])), exist_ok=True)
                    shutil.copy(f[0], os.path.join(d, f[1]), follow_symlinks=True)
                else:
                    shutil.copy(f, os.path.join(d, f), follow_symlinks=True)

            # compile latex
            output = subprocess.call(["ls", "-l", d])
            output = subprocess.call(["latexmk", "-pdf", "-cd", "-halt-on-error", texfile])

            # copy pdf
            if output == 0:
                subprocess.call(['cp', os.path.join(d, "tikz.pdf"), self.pdffile])

            # open
            if self.view:
                subprocess.call([self.viewer, self.pdffile])


class Watcher(object):
    """
    https://stackoverflow.com/questions/182197/how-do-i-watch-a-file-for-changes/49007649#49007649
    """
    running = True
    refresh_delay_secs = 0.1

    # Constructor
    def __init__(self, watch_files, call_func_on_change=None, *args, **kwargs):
        self._cached_stamps = [0 for w in watch_files]
        self.filenames = watch_files
        self.call_func_on_change = call_func_on_change
        self.args = args
        self.kwargs = kwargs

    # Look for changes
    def look(self):
        for i in range(len(self.filenames)):
            notfound = True
            while notfound:
                try:
                    stamp = os.stat(self.filenames[i]).st_mtime
                    notfound = False
                except FileNotFoundError:
                    print('attempting to find')
            if stamp != self._cached_stamps[i]:
                self._cached_stamps[i] = stamp
                # File has changed, so do something...
                if self.call_func_on_change is not None:
                    self.call_func_on_change(*self.args, **self.kwargs)

    # Keep watching in a loop
    def watch(self):
        while self.running:
            time.sleep(self.refresh_delay_secs)
            self.look()
            try:
                # Look for changes
                time.sleep(self.refresh_delay_secs)
                self.look()
            except KeyboardInterrupt:
                print('\nDone')
                break
            except FileNotFoundError:
                # Action on file not found
                pass
            except:
                print('Unhandled error: %s' % sys.exc_info()[0])


def main():
    parser = argparse.ArgumentParser(description="tikzpdf - a script for tikz picture development")
    parser.add_argument("tikzfile", help="tikz file", metavar="example.tikz")
    parser.add_argument("-p", "--preamble", default=None, help="latex preamble", metavar="preamble.tex")
    parser.add_argument("-d", "--data", default=None, help="additional data files", metavar="data.txt")
    parser.add_argument("-w", "--watch", action="store_true", default=False, help="recompile on change")
    parser.add_argument("-v", "--view", action="store_true", default=False, help="open viewer")
    parser.add_argument("--viewer", default='open', help="viewer executable")

    args = parser.parse_args()

    T = tikz(args.tikzfile, args.preamble, args.data, args.watch, args.view, args.viewer)


if __name__ == "__main__":
    main()

